Condensation Jacobian with Adaptivity

We present a new approach that allows large time steps in dynamic simulations. Our approach, ConJac, is based on condensation, a technique for eliminating many degrees of freedom (DOFs) by expressing them in terms of the remaining degrees of freedom. In this work, we choose a subset of nodes to be dynamic nodes, and apply condensation at the velocity level by defining a linear mapping from the velocities of these chosen dynamic DOFs to the velocities of the remaining quasistatic DOFs. We then use this mapping to derive reduced equations of motion involving only the dynamic DOFs. We also derive a novel stabilization term that enables us to use complex nonlinear material models. ConJac remains stable at large time steps, exhibits highly dynamic motion, and displays minimal numerical damping. In marked contrast to subspace approaches, ConJac gives exactly the same configuration as the full space approach once the static state is reached. Furthermore, ConJac can automatically choose which parts of the object are to be simulated dynamically or quasistatically. Finally, ConJac works with a wide range of moderate to stiff materials, supports anisotropy and heterogeneity, handles topology changes, and can be combined with existing solvers including rigid body dynamics.

==> figs/armaAdaptivity_02percent.m <==
openFig(02);
title('Thresh=0.02');

openFig(02);
%xlim([0 3]);
ylim([0 0.3]);
xlabel('');
ylabel('');

openFig(10);
title('Thresh=0.10');

openFig(10);
%xlim([0 3]);
ylim([0 0.3]);
xlabel('');
ylabel('');

%%
pos = get(gcf, 'Position'); %// gives x left, y bottom, width, height
width = pos(3);
height = pos(4);
% Large figures: 675 by 410
% Small figures: 357 by 380

%%
close all

%%
function openFig(percentage)
filename = sprintf('armaAdaptivity_%02dpercent.fig',percentage);
open(filename);

grid on;
set(gca,'FontSize',20);
title('');
ylabel('Averaged $\dot{S}$','Interpreter','latex');
xlabel('Time (s)','Interpreter','latex');
ylim([0 4.1]);

lines = findobj(gcf,'Type','Line');
thresh02 = lines(1);
for i = 2 : numel(lines)
  lines(i).LineWidth = 2.0;
end

hold on;
thresh10 = plot([0 4],[0.1 0.1]);

thresh10.LineWidth = 1.0;
thresh10.Color = 'k';
thresh10.LineStyle = '--';

thresh02.LineWidth = 1.0;
thresh02.LineStyle = '--';
thresh02.Color = 'k';

if percentage == 2
	thresh10.LineStyle = 'none';
else
	thresh02.LineStyle = 'none';
end
end


==> figs/barTimes.m <==
bend = load('~/Desktop/conjac/bar_hang_timings.mat');
drop = load('~/Desktop/conjac/bar_bounce_timings.mat');

bendVe = bend.TotTim{1}(1,:);
bendVi = bend.TotTim{1}(2,:);
bendCe = bend.TotTim{2}(1,:);
bendCi = bend.TotTim{2}(2,:);

dropVe = drop.TotTim{1}(1,:);
dropVi = drop.TotTim{1}(2,:);
dropCe = drop.TotTim{2}(1,:);
dropCi = drop.TotTim{2}(2,:);

% The explicit versions were being run with 0*K, so it wasn't as fast as it
% could be.
bendVeNoK = load('~/Desktop/conjac/Kless_v_e.mat');
bendCeNoK = load('~/Desktop/conjac/Kless_c_e.mat');
dropCeNoK = load('~/Desktop/conjac/Kless_c_e_drop.mat');
bendVe(1) = bendVeNoK.TotTim{1}(1,1);
bendCe(1:8) = bendCeNoK.TotTim{1}(1,1:8);
dropCe(1:2) = dropCeNoK.TotTim{1}(1,1:2);

bendVeLog = log(bendVe)/log(10);
bendViLog = log(bendVi)/log(10);
bendCeLog = log(bendCe)/log(10);
bendCiLog = log(bendCi)/log(10);

dropVeLog = log(dropVe)/log(10);
dropViLog = log(dropVi)/log(10);
dropCeLog = log(dropCe)/log(10);
dropCiLog = log(dropCi)/log(10);

h0 = -4; % Starting h = 10^?
h1 = -1; % Ending   h = 10^?
dh = h1 - h0;

% Control the number of in-betweens. If this is 0, then we get 1e-4, 1e-3,
% 1e-2, 1e-1, with nothing in between.
inbetween = 4;
nh = (dh + 1) + dh*inbetween; 
hs = logspace(h0,h1,nh);

% Some of the smallest time steps take forever to compute. By adjusting
% this number, we can skip them but keep the nicely logspaced h values that
% include 1e-3, 1e-2, etc.
hskip = 3;
hs = hs(hskip:end);

hsLog = log(hs)/log(10);

%
figure(1);
cm = colormap('lines');
clf;
hold on;
plot(hsLog,bendVeLog,'o-','LineWidth',2,'MarkerSize',15,'Color',cm(1,:),'MarkerFaceColor',cm(1,:));
plot(hsLog,bendViLog,'+-','LineWidth',2,'MarkerSize',20,'Color',cm(2,:));
plot(hsLog,bendCeLog,'o-','LineWidth',2,'MarkerSize',15,'Color',cm(3,:),'MarkerFaceColor',cm(3,:));
plot(hsLog,bendCiLog,'+-','LineWidth',2,'MarkerSize',20,'Color',cm(4,:));
grid on;
xlabel('Time step h (10^x s)');
ylabel('Wall clock time (10^y s)');
set(gca,'FontSize',32);
legend('V-e','V-i','C-e','C-i');
title('Bar Bend');
a = axis();
a(1) = -3.75;
a(2) = -0.9;
axis(a);

pos = get(gcf, 'Position');
width = pos(3);
height = pos(4);
fprintf('%d %d\n',width,height); % --> 624 497

%
% C-e: remove last 2
dropCeLog(3:4) = nan;
% h: Remove 1 from beginning and 2 from end
hsLog = hsLog(2:end-2);
figure(2);
clf;
hold on;
plot(hsLog,dropVeLog,'o-','LineWidth',2,'MarkerSize',15,'Color',cm(1,:),'MarkerFaceColor',cm(1,:));
plot(hsLog,dropViLog,'+-','LineWidth',2,'MarkerSize',20,'Color',cm(2,:));
plot(hsLog,dropCeLog,'o-','LineWidth',2,'MarkerSize',15,'Color',cm(3,:),'MarkerFaceColor',cm(3,:));
plot(hsLog,dropCiLog,'+-','LineWidth',2,'MarkerSize',20,'Color',cm(4,:));
grid on;
xlabel('Time step h (10^x s)');
ylabel('Wall clock time (10^y s)');
set(gca,'FontSize',32);
legend('V-e','V-i','C-e','C-i');
title('Bar Drop');
axis(a);


==> figs/dragonCost.m <==
% With old laptop
% VC = [
%  96.874732 36.373158 28.373904  1.589315
% 103.098470 37.255408 30.898082  2.741711
% 108.744410 37.320948 30.859474  7.086420
% 115.377309 37.329143 31.155953 12.257941
% 123.140180 38.116283 30.543137 17.099970
% 132.399698 39.224070 30.744967 22.568650
% 137.481674 39.377454 30.445955 26.325491
% ];

% With new laptop
VC = [
	80.197236 30.654462 23.022918 1.318603
	85.945698 31.598391 25.024719 2.413657
	91.495434 32.106345 24.908925 6.308103
	97.354713 31.816265 25.023914 10.693962
	102.109209 31.547100 24.961540 14.176427
	108.684558 31.839731 25.170423 18.804408
	113.393720 31.217616 25.292933 22.158283
	];

VC_all = VC(:,1);
VC_snh = VC(:,2);
VC_fac = VC(:,3);
VC_sol = VC(:,4);

%{
VC_all./VC_all(1)

% OLD
ans =

    1.0000
    1.0642
    1.1225
    1.1910
    1.2711
    1.3667
    1.4192

% NEW
ans =

    1.0000
    1.0717
    1.1409
    1.2139
    1.2732
    1.3552
    1.4139
%}

clf;
bar(VC_all)
hold on;
bar(VC_snh + VC_fac + VC_sol);
bar(VC_snh + VC_fac);
bar(VC_snh);
legend('Other','Solve','Factor','Fill','Location','Northwest');
set(gca,'FontSize',20);
grid on;
xlabel('# dynamic nodes');
ylabel('Wallclock (s)');
xticklabels({'V','C0','C2','C4','C6','C8','C10'});


==> figs/ecost.m <==
% Data
vals = [0.946,1.18,1.86,3.14 6.16];
num = [4 8 16 32 64];
rvals = vals/vals(1);
x = log(num)/log(2);
y = log(rvals)/log(2);

% Plot
clf;
hold on;
colors = colormap('lines');
plot(x,y,'o-','MarkerSize',10,'MarkerEdgeColor',colors(1,:),'MarkerFaceColor',colors(1,:))
grid on;
axis equal;
xlabel('Number of dynamic nodes');
ylabel('Relative cost');
a = axis;
a(3) = y(1);
a(4) = y(end);
axis(a);

% % Write slope on plot
% p = polyfit(x(3:end),y(3:end),1);
% f = polyval(p,x);
% plot(x,f,'-','Color',colors(1,:));
% str = {sprintf('Slope = %.2f',p(1))};
% text(2.5,1.0,str,'FontSize',20);

% X ticks
xstr = {};
for i = 1 : length(num)
	xstr{i} = sprintf('%d',num(i));
end
xticks(x);
xticklabels(xstr);

% Y ticks
yrange = 1:9;
yticks(log(yrange)/log(2));
ystr = {};
for i = 1 : length(yrange)
	ystr{i} = sprintf('%.0f',yrange(i));
end
yticklabels(ystr);

% Y minor tick lines
for yrange = 1:0.2:9
	if mod(yrange,1) ~= 0
		y = log(yrange)/log(2);
		plot(a(1:2),[y y],'k:');
	end
end

ax = gca;
set(ax,'FontSize',16)
set(ax,'GridAlpha',0.5);

pos = get(gcf, 'Position');
width = pos(3);
height = pos(4);
fprintf('%d %d\n',width,height); % --> 560 343
set(gcf,'Position',[0,0,560,343]);

